Fusion Subspace Clustering for Incomplete Data

This paper introduces {\em fusion subspace clustering}, a novel method to learn low-dimensional structures that approximate large scale yet highly incomplete data. The main idea is to assign each datum to a subspace of its own, and minimize the distance between the subspaces of all data, so that subspaces of the same cluster get {\em fused} together. Our method allows low, high, and even full-rank data; it directly accounts for noise, and its sample complexity approaches the information-theoretic limit. In addition, our approach provides a natural model selection {\em clusterpath}, and a direct completion method. We give convergence guarantees, analyze computational complexity, and show through extensive experiments on real and synthetic data that our approach performs comparably to the state-of-the-art with complete data, and dramatically better if data is missing.

==> Figures/FiguresData/HopkinsFull.R <==
library(ggplot2)
library(scales)
library(tikzDevice)
#options(tz="CA")
distances = read.table("HopkinsFull.csv", header=TRUE, sep=",")
str(distances)

p = ggplot(data=distances, aes(x=NumSub, y=Error, fill=Algo)) +
geom_bar(stat="identity", color="black", position=position_dodge())+
ggtitle("Hopkins") +
scale_y_continuous(name="") + 
scale_x_continuous(name="Number of Objects", breaks=c(2,3)) + 
scale_fill_manual(values=c("blue","green","greenyellow","yellow","orange","red","magenta","purple","royalblue1"), name="", breaks=c()) +
scale_linetype_manual(values=c(1,1,1,1,1,1,100,100,100)) + 
theme(
    legend.position = c(.40, .7),
    legend.background = element_rect(colour = "transparent", fill = alpha("red", 0)),
    legend.key = element_rect(colour = "transparent", fill = alpha("red", 0)),
    #text = element_text(size=10),
    plot.title = element_text(hjust=0.5, size=rel(.8)),
    legend.text = element_text(size=rel(.7)),
    axis.title.x = element_text(size=rel(.83)),
    axis.title.y = element_text(size=rel(.83)),
    axis.text.x = element_text(colour="grey", size=rel(.89), angle=0, hjust=.5, vjust=.5, face="plain"),
    axis.text.y = element_text(colour="grey", size=rel(.87), angle=90, hjust=.5, vjust=.5, face="plain"))


p

tikz(file = "HopkinsFull.tex", width=2.1, height=2)
p
endoffile <- dev.off() 



==> Figures/FiguresData/HopkinsMissing.R <==
library(ggplot2)
library(scales)
library(tikzDevice)
#options(tz="CA")
distances = read.table("HopkinsMissing.csv", header=TRUE, sep=",")
str(distances)

p = ggplot(distances) +
  geom_line(aes(x=MissingData,y=WFSC,colour="FSC (this paper)", linetype="FSC (this paper)"),size=2) +
  geom_line(aes(x=MissingData,y=BDR,colour="BDR", linetype="BDR"),size=1, alpha=0 ) +
  geom_line(aes(x=MissingData,y=SCC,colour="SCC",linetype = "SCC"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=SSC,colour="SSC",linetype = "SSC"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=LRR,colour="LRR",linetype = "LRR"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=LSR,colour="LSR",linetype = "LSR"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=S3C,colour="S3C",linetype = "S3C"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=LRSC,colour="LRSC",linetype = "LRSC"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=SSC_EWZF,colour="SSC(EWZF)",linetype = "SSC(EWZF)"),size=1) +
  geom_line(aes(x=MissingData,y=Simplex,colour="Mixture",linetype = "Mixture"),size=1) +
  geom_line(aes(x=MissingData,y=GSSC,colour="GSSC",linetype = "GSSC"),size=1) +
  geom_line(aes(x=MissingData,y=EM,colour="EM",linetype = "EM"),size=1) +
  geom_line(aes(x=MissingData,y=LRMC_SSC,colour="SSC(LRMC)",linetype = "SSC(LRMC)"),size=1) +
  geom_line(aes(x=MissingData,y=Lift,colour="Lift",linetype = "Lift"),size=1) +
  geom_line(aes(x=MissingData,y=L2G,colour="L2Graph",linetype = "L2Graph"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=iPursuit,colour="iPursuit",linetype = "iPursuit"),size=1, alpha=0) +
#Embelishments:
#scale_color_manual(name="", values=c("blue","gray","black")) + 
scale_x_continuous(name="\\underline{\\textbf{MISSING DATA}}", breaks=c(.1,.3,.5,.7,.9,1), labels=c(".1",".3",".5",".7",".9",".99")) +
scale_y_continuous(name="", breaks=c(0.6,0.4,0.2,0.05), labels=c("0.6","0.4","0.2","0.05")) +
ggtitle("Hopkins") +
  scale_colour_manual(values=c("gray","black","blue","cyan","green","greenyellow","darkgreen","yellow",
                      "orange","red","goldenrod","magenta","purple","royalblue1","hotpink","aquamarine3"),
                      name="", breaks=c())+
  scale_linetype_manual(values=c(6,2,1,6,2,1,6,2,1,6,2,1,6,2,1,6),
                      name="", breaks=c())+
  
theme(
    legend.position = c(.40, .7),
    legend.background = element_rect(colour = "transparent", fill = alpha("red", 0)),
    legend.key = element_rect(colour = "transparent", fill = alpha("red", 0)),
    #text = element_text(size=10),
    plot.title = element_text(hjust=0.5, size=rel(.8)),
    legend.text = element_text(size=rel(.9)),
    axis.title.x = element_text(size=rel(1.1)),
    axis.title.y = element_text(size=rel(.83)),
    axis.text.x = element_text(colour="grey", size=rel(.89), angle=0, hjust=.5, vjust=.5, face="plain"),
    axis.text.y = element_text(colour="grey", size=rel(.87), angle=90, hjust=.5, vjust=.5, face="plain"))
    

p

tikz(file = "HopkinsMissing.tex", width=2.1, height=2)
p
endoffile <- dev.off() 




==> Figures/FiguresData/MNISTFull.R <==
library(ggplot2)
library(scales)
library(tikzDevice)
#options(tz="CA")
distances = read.table("MNISTFull.csv", header=TRUE, sep=",")
str(distances)

p = ggplot(distances) +
  geom_line(aes(x=1:length(WFSC),y=WFSC,colour="FSC (this paper)", linetype="FSC (this paper)"),size=2) +
  geom_line(aes(x=1:length(BDR),y=BDR,colour="BDR", linetype="BDR"),size=1 ) +
  geom_line(aes(x=1:length(SCC),y=SCC,colour="SCC",linetype = "SCC"),size=1) +
  geom_line(aes(x=1:length(SSC),y=SSC,colour="SSC",linetype = "SSC"),size=1) +
  geom_line(aes(x=1:length(LRR),y=LRR,colour="LRR",linetype = "LRR"),size=1) +
  geom_line(aes(x=1:length(LSR),y=LSR,colour="LSR",linetype = "LSR"),size=1) +
  geom_line(aes(x=1:length(S3C),y=S3C,colour="S3C",linetype = "S3C"),size=1) +
  geom_line(aes(x=1:length(LRSC),y=LRSC,colour="LRSC",linetype = "LRSC"),size=1, alpha=0) +
  geom_line(aes(x=1:length(SSC_EWZF),y=SSC_EWZF,colour="SSC(EWZF)",linetype = "SSC(EWZF)"),size=1, alpha=0) +
  geom_line(aes(x=1:length(Simplex),y=Simplex,colour="Mixture",linetype = "Mixture"),size=1, alpha=0) +
  geom_line(aes(x=1:length(GSSC),y=GSSC,colour="GSSC",linetype = "GSSC"),size=1, alpha=0) +
  geom_line(aes(x=1:length(EM),y=EM,colour="EM",linetype = "EM"),size=1, alpha=0) +
  geom_line(aes(x=1:length(LRMC_SSC),y=LRMC_SSC,colour="SSC(LRMC)",linetype = "SSC(LRMC)"),size=1, alpha=0) +
  geom_line(aes(x=1:length(Lift),y=Lift,colour="Lift",linetype = "Lift"),size=1, alpha=0) +
  geom_line(aes(x=1:length(L2G),y=L2G,colour="L2Graph",linetype = "L2Graph"),size=1, alpha=0) +
  geom_line(aes(x=1:length(iPursuit),y=iPursuit,colour="iPursuit",linetype = "iPursuit"),size=1, alpha=0) +
#Embelishments:
#scale_color_manual(name="", values=c("blue","gray","black")) + 
scale_x_continuous(name="Number of Digits", breaks=c(1,2,3,4,5,6,7,8,9), labels=c("2","3","4","5","6","7","8","9","10")) +
scale_y_continuous(name="", breaks=c(0.05,0.15,0.25,0.35,0.45, 0.55), labels=c("0.05","0.15","0.25","0.35","0.45", "0.55")) +
ggtitle("MNIST") +
  scale_colour_manual(values=c("gray","black","blue","cyan","green","greenyellow","darkgreen","yellow",
                      "orange","red","goldenrod","magenta","purple","royalblue1","hotpink","aquamarine3"),
                      name="", breaks=c())+
  scale_linetype_manual(values=c(6,2,1,6,2,1,6,2,1,6,2,1,6,2,1,6),
                      name="", breaks=c())+
  theme(
    legend.position = c(.20, .8),
    legend.background = element_rect(colour = "transparent", fill = alpha("red", 0)),
    legend.key = element_rect(colour = "transparent", fill = alpha("red", 0)),
    #text = element_text(size=10),
    plot.title = element_text(hjust=0.5, size=rel(.8)),
    legend.text = element_text(size=rel(.7)),
    axis.title.x = element_text(size=rel(.83)),
    axis.title.y = element_text(size=rel(.83)),
    axis.text.x = element_text(colour="grey", size=rel(.89), angle=0, hjust=.5, vjust=.5, face="plain"),
    axis.text.y = element_text(colour="grey", size=rel(.87), angle=90, hjust=.5, vjust=.5, face="plain"))
    

p

tikz(file = "MNISTFull.tex", width=2.1, height=2)
p
endoffile <- dev.off() 



==> Figures/FiguresData/MNISTMissing.R <==
library(ggplot2)
library(scales)
library(tikzDevice)
#options(tz="CA")
distances = read.table("MNISTMissing.csv", header=TRUE, sep=",")
str(distances)

p = ggplot(distances) +
  geom_line(aes(x=MissingData,y=WFSC,colour="FSC (this paper)", linetype="FSC (this paper)"),size=2) +
  geom_line(aes(x=MissingData,y=BDR,colour="BDR", linetype="BDR"),size=1, alpha=0 ) +
  geom_line(aes(x=MissingData,y=SCC,colour="SCC",linetype = "SCC"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=SSC,colour="SSC",linetype = "SSC"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=LRR,colour="LRR",linetype = "LRR"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=LSR,colour="LSR",linetype = "LSR"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=S3C,colour="S3C",linetype = "S3C"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=LRSC,colour="LRSC",linetype = "LRSC"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=SSC_EWZF,colour="SSC(EWZF)",linetype = "SSC(EWZF)"),size=1) +
  geom_line(aes(x=MissingData,y=Simplex,colour="Mixture",linetype = "Mixture"),size=1) +
  geom_line(aes(x=MissingData,y=GSSC,colour="GSSC",linetype = "GSSC"),size=1) +
  geom_line(aes(x=MissingData,y=EM,colour="EM",linetype = "EM"),size=1) +
  geom_line(aes(x=MissingData,y=LRMC_SSC,colour="SSC(LRMC)",linetype = "SSC(LRMC)"),size=1) +
  geom_line(aes(x=MissingData,y=Lift,colour="Lift",linetype = "Lift"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=L2G,colour="L2Graph",linetype = "L2Graph"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=iPursuit,colour="iPursuit",linetype = "iPursuit"),size=1, alpha=0) +
#Embelishments:
#scale_color_manual(name="", values=c("blue","gray","black")) + 
scale_x_continuous(name="\\underline{\\textbf{MISSING DATA}}", breaks=c(.1,.3,.5,.7,.9,1), labels=c(".1",".3",".5",".7",".9",".99")) +
scale_y_continuous(name="") +
coord_cartesian(ylim = c(0.2, 0.92)) +
ggtitle("MNIST") +
  scale_colour_manual(values=c("gray","black","blue","cyan","green","greenyellow","darkgreen","yellow",
                      "orange","red","goldenrod","magenta","purple","royalblue1","hotpink","aquamarine3"),
                      name="", breaks=c())+
  scale_linetype_manual(values=c(6,2,1,6,2,1,6,2,1,6,2,1,6,2,1,6),
                      name="", breaks=c())+
  
theme(
    legend.position = c(.40, .7),
    legend.background = element_rect(colour = "transparent", fill = alpha("red", 0)),
    legend.key = element_rect(colour = "transparent", fill = alpha("red", 0)),
    #text = element_text(size=10),
    plot.title = element_text(hjust=0.5, size=rel(.8)),
    legend.text = element_text(size=rel(.9)),
    axis.title.x = element_text(size=rel(1.1)),
    axis.title.y = element_text(size=rel(.83)),
    axis.text.x = element_text(colour="grey", size=rel(.89), angle=0, hjust=.5, vjust=.5, face="plain"),
    axis.text.y = element_text(colour="grey", size=rel(.87), angle=90, hjust=.5, vjust=.5, face="plain"))
    

p

tikz(file = "MNISTMissing.tex", width=2.1, height=2)
p
endoffile <- dev.off() 




==> Figures/FiguresData/YaleFull.R <==
library(ggplot2)
library(scales)
library(tikzDevice)
#options(tz="CA")
distances = read.table("YaleFull.csv", header=TRUE, sep=",")
str(distances)

p = ggplot(distances) +
  geom_line(aes(x=1:length(WFSC),y=WFSC,colour="FSC (this paper)", linetype="FSC (this paper)"),size=2) +
  geom_line(aes(x=1:length(BDR),y=BDR,colour="BDR", linetype="BDR"),size=1 ) +
  geom_line(aes(x=1:length(SCC),y=SCC,colour="SCC",linetype = "SCC"),size=1) +
  geom_line(aes(x=1:length(SSC),y=SSC,colour="SSC",linetype = "SSC"),size=1) +
  geom_line(aes(x=1:length(LRR),y=LRR,colour="LRR",linetype = "LRR"),size=1) +
  geom_line(aes(x=1:length(LSR),y=LSR,colour="LSR",linetype = "LSR"),size=1) +
  geom_line(aes(x=1:length(S3C),y=S3C,colour="S3C",linetype = "S3C"),size=1) +
  geom_line(aes(x=1:length(LRSC),y=LRSC,colour="LRSC",linetype = "LRSC"),size=1) +
  geom_line(aes(x=1:length(SSC_EWZF),y=SSC_EWZF,colour="SSC(EWZF)",linetype = "SSC(EWZF)"),size=1, alpha=0) +
  geom_line(aes(x=1:length(Simplex),y=Simplex,colour="Mixture",linetype = "Mixture"),size=1, alpha=0) +
  geom_line(aes(x=1:length(GSSC),y=GSSC,colour="GSSC",linetype = "GSSC"),size=1, alpha=0) +
  geom_line(aes(x=1:length(EM),y=EM,colour="EM",linetype = "EM"),size=1, alpha=0) +
  geom_line(aes(x=1:length(LRMC_SSC),y=LRMC_SSC,colour="SSC(LRMC)",linetype = "SSC(LRMC)"),size=1, alpha=0) +
  geom_line(aes(x=1:length(Lift),y=Lift,colour="Lift",linetype = "Lift"),size=1, alpha=0) +
  geom_line(aes(x=1:length(L2G),y=L2G,colour="L2Graph",linetype = "L2Graph"),size=1, alpha=0) +
  geom_line(aes(x=1:length(iPursuit),y=iPursuit,colour="iPursuit",linetype = "iPursuit"),size=1, alpha=0) +
  

#Embelishments:
#scale_color_manual(name="", values=c("blue","black")) + 
scale_x_continuous(name="Number of Subjects", breaks=c(1,2,3,4,5), labels=c("2","3","4","5","6")) +
scale_y_continuous(name="", breaks=c(0.6,0.5,0.4,0.3,0.2,0.1, 0.05), labels=c("0.6","0.5","0.4","0.3","0.2","0.1","0.05")) +
ggtitle("Yale") +
  scale_colour_manual(values=c("gray","black","blue","cyan","green","greenyellow","darkgreen","yellow",
                      "orange","red","goldenrod","magenta","purple","royalblue1","hotpink","aquamarine3"),
                      name="", breaks=c())+
  scale_linetype_manual(values=c(6,2,1,6,2,1,6,2,1,6,2,1,6,2,1,6),
                      name="", breaks=c())+
  theme(
    legend.position = c(.20, .8),
    legend.background = element_rect(colour = "transparent", fill = alpha("red", 0)),
    legend.key = element_rect(colour = "transparent", fill = alpha("red", 0)),
    #text = element_text(size=10),
    plot.title = element_text(hjust=0.5, size=rel(.8)),
    legend.text = element_text(size=rel(.7)),
    axis.title.x = element_text(size=rel(.83)),
    axis.title.y = element_text(size=rel(.83)),
    axis.text.x = element_text(colour="grey", size=rel(.89), angle=0, hjust=.5, vjust=.5, face="plain"),
    axis.text.y = element_text(colour="grey", size=rel(.87), angle=90, hjust=.5, vjust=.5, face="plain"))
    

p

tikz(file = "YaleFull.tex", width=2.1, height=2)
p
endoffile <- dev.off() 



==> Figures/FiguresData/YaleMissing.R <==
library(ggplot2)
library(scales)
library(tikzDevice)
#options(tz="CA")
distances = read.table("YaleMissing.csv", header=TRUE, sep=",")
str(distances)

p = ggplot(distances) +
  geom_line(aes(x=MissingData,y=WFSC,colour="FSC (this paper)", linetype="FSC (this paper)"),size=2) +
  geom_line(aes(x=MissingData,y=BDR,colour="BDR", linetype="BDR"),size=1, alpha=0 ) +
  geom_line(aes(x=MissingData,y=SCC,colour="SCC",linetype = "SCC"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=SSC,colour="SSC",linetype = "SSC"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=LRR,colour="LRR",linetype = "LRR"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=LSR,colour="LSR",linetype = "LSR"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=S3C,colour="S3C",linetype = "S3C"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=LRSC,colour="LRSC",linetype = "LRSC"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=SSC_EWZF,colour="SSC(EWZF)",linetype = "SSC(EWZF)"),size=1) +
  geom_line(aes(x=MissingData,y=Simplex,colour="Mixture",linetype = "Mixture"),size=1) +
  geom_line(aes(x=MissingData,y=GSSC,colour="GSSC",linetype = "GSSC"),size=1) +
  geom_line(aes(x=MissingData,y=EM,colour="EM",linetype = "EM"),size=1) +
  geom_line(aes(x=MissingData,y=LRMC_SSC,colour="SSC(LRMC)",linetype = "SSC(LRMC)"),size=1) +
  geom_line(aes(x=MissingData,y=Lift,colour="Lift",linetype = "Lift"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=L2G,colour="L2Graph",linetype = "L2Graph"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=iPursuit,colour="iPursuit",linetype = "iPursuit"),size=1, alpha=0) +
#Embelishments:
#scale_color_manual(name="", values=c("blue","gray","black")) + 
scale_x_continuous(name="\\underline{\\textbf{MISSING DATA}}", breaks=c(.1,.3,.5,.7,.9,1), labels=c(".1",".3",".5",".7",".9",".99")) +
scale_y_continuous(name="", breaks=c(0.6,0.4,0.2,0.05), labels=c("0.6","0.4","0.2","0.05")) +
ggtitle("Yale") +
  scale_colour_manual(values=c("gray","black","blue","cyan","green","greenyellow","darkgreen","yellow",
                      "orange","red","goldenrod","magenta","purple","royalblue1","hotpink","aquamarine3"),
                      name="", breaks=c())+
  scale_linetype_manual(values=c(6,2,1,6,2,1,6,2,1,6,2,1,6,2,1,6),
                      name="", breaks=c())+
  
theme(
    legend.position = c(.40, .7),
    legend.background = element_rect(colour = "transparent", fill = alpha("red", 0)),
    legend.key = element_rect(colour = "transparent", fill = alpha("red", 0)),
    #text = element_text(size=10),
    plot.title = element_text(hjust=0.5, size=rel(.8)),
    legend.text = element_text(size=rel(.9)),
    axis.title.x = element_text(size=rel(1.1)),
    axis.title.y = element_text(size=rel(.83)),
    axis.text.x = element_text(colour="grey", size=rel(.89), angle=0, hjust=.5, vjust=.5, face="plain"),
    axis.text.y = element_text(colour="grey", size=rel(.87), angle=90, hjust=.5, vjust=.5, face="plain"))
    

p

tikz(file = "YaleMissing.tex", width=2.1, height=2)
p
endoffile <- dev.off() 




==> Figures/FiguresOther/Clusterpath.R <==
library(ggplot2)
library(scales)
library(tikzDevice)
#options(tz="CA")
distances = read.table("Clusterpath.csv", header=TRUE, sep=",") # Dummy data
str(distances)
options(tikzLatexPackages 
   =c(getOption( "tikzLatexPackages" ),"\\usepackage{amsfonts}"))

p = ggplot(distances) +
geom_bar(aes(x=1:length(Outer),y=Outer,colour="Outer-Cluster"),size=1, stat="identity", fill="transparent", width=0.5) +
geom_bar(aes(x=1:length(Intra),y=Intra,colour="Intra-Cluster"),size=1, stat="identity", fill="transparent", width=0.5 ) +

#Embelishments:
#scale_color_manual(name="", values=c("blue","gray","black")) + 
scale_x_continuous(name="Subspaces", breaks=c(1,10,20,30,40), labels=c("$\\mathbb{U}_1$","$\\mathbb{U}_8$","$\\mathbb{U}_{16}$","$\\mathbb{U}_{24}$","$\\mathbb{U}_{32}$")) +
scale_y_continuous(name="$\\log \\lambda$", breaks=c(0,200,400,600), labels=c("0","1","2","3")) +
ggtitle("Clusterpath") +
scale_colour_manual(values=c("black", "blue"), name="",
    breaks=c("Outer-Cluster","Intra-Cluster"))+
theme(
    legend.position = c(.7, .7),
    legend.background = element_rect(colour = "transparent", fill = alpha("red", 0)),
    legend.key = element_rect(colour = "transparent", fill = alpha("red", 0)),
    #text = element_text(size=10),
    plot.title = element_text(hjust=0.5, size=rel(.8)),
    legend.text = element_text(size=rel(.7)),
    axis.title.x = element_text(size=rel(.83)),
    axis.title.y = element_text(size=rel(.83)),
    axis.text.x = element_text(colour="grey", size=rel(.89), angle=0, hjust=.5, vjust=.5, face="plain"),
    axis.text.y = element_text(colour="grey", size=rel(.87), angle=0, hjust=.5, vjust=.5, face="plain"))
    

p

tikz(file = "Clusterpath.tex", width=2.5, height=2)
p
endoffile <- dev.off() 



==> Figures/FiguresOther/DistanceMatrix.R <==
library(ggplot2)
library(scales)
library(tikzDevice)
#options(tz="CA")
distances = read.table("DistanceMatrix.csv", header=TRUE, sep=",") # Dummy data
str(distances)
options(tikzLatexPackages 
   =c(getOption( "tikzLatexPackages" ),"\\usepackage{amsfonts}"))

p = ggplot(distances) +
geom_bar(aes(x=1:length(Outer),y=Outer,colour="Outer-Cluster"),size=1, stat="identity", fill="transparent", width=0.5) +
geom_bar(aes(x=1:length(Intra),y=Intra,colour="Intra-Cluster"),size=1, stat="identity", fill="transparent", width=0.5 ) +

#Embelishments:
#scale_color_manual(name="", values=c("blue","gray","black")) + 
scale_x_continuous(name="Subspaces", breaks=c(1,20,40), labels=c("$\\mathbb{U}_1$","$\\mathbb{U}_{48}$","$\\mathbb{U}_{96}$")) +
scale_y_continuous(name="Subspaces", breaks=c(0,350,700), labels=c("$\\mathbb{U}_{96}$","$\\mathbb{U}_{48}$","$\\mathbb{U}_1$")) +
ggtitle("Yale ($\\gamma=1$)") +
scale_colour_manual(values=c("black", "blue"), name="",
    breaks=c("Outer-Cluster","Intra-Cluster"))+
theme(
    legend.position = c(.7, .7),
    legend.background = element_rect(colour = "transparent", fill = alpha("red", 0)),
    legend.key = element_rect(colour = "transparent", fill = alpha("red", 0)),
    #text = element_text(size=10),
    plot.title = element_text(hjust=0.5, size=rel(.8)),
    legend.text = element_text(size=rel(.7)),
    axis.title.x = element_text(size=rel(.83)),
    axis.title.y = element_text(size=rel(.83)),
    axis.text.x = element_text(colour="grey", size=rel(.89), angle=0, hjust=.5, vjust=.5, face="plain"),
    axis.text.y = element_text(colour="grey", size=rel(.87), angle=0, hjust=.5, vjust=.5, face="plain"))
    

p

tikz(file = "DistanceMatrix.tex", width=2, height=2)
p
endoffile <- dev.off() 



==> Figures/FiguresOther/YaleOuterIntra.R <==
library(ggplot2)
library(scales)
library(tikzDevice)
#options(tz="CA")
distances = read.table("YaleOuterIntra.csv", header=TRUE, sep=",")
str(distances)

p = ggplot(distances) +
geom_bar(aes(x=1:length(Outer),y=Outer,colour="Outer-Cluster"),size=1, stat="identity", fill="transparent", width=0.5) +
geom_bar(aes(x=1:length(Intra),y=Intra,colour="Intra-Cluster"),size=1, stat="identity", fill="transparent", width=0.5 ) +

#Embelishments:
#scale_color_manual(name="", values=c("blue","gray","black")) + 
scale_x_continuous(name="Gaussian Kernel", breaks=c(1,20,40), labels=c("0",".01",".02")) +
scale_y_continuous(name="Counts") +
ggtitle("Yale Dataset") +
scale_colour_manual(values=c("black", "blue"), name="",
    breaks=c("Outer-Cluster","Intra-Cluster"))+
theme(
    legend.position = c(.7, .7),
    legend.background = element_rect(colour = "transparent", fill = alpha("red", 0)),
    legend.key = element_rect(colour = "transparent", fill = alpha("red", 0)),
    #text = element_text(size=10),
    plot.title = element_text(hjust=0.5, size=rel(.8)),
    legend.text = element_text(size=rel(.7)),
    axis.title.x = element_text(size=rel(.83)),
    axis.title.y = element_text(size=rel(.83)),
    axis.text.x = element_text(colour="grey", size=rel(.89), angle=0, hjust=.5, vjust=.5, face="plain"),
    axis.text.y = element_text(colour="grey", size=rel(.87), angle=90, hjust=.5, vjust=.5, face="plain"))
    

p

tikz(file = "YaleOuterIntra.tex", width=2.5, height=2)
p
endoffile <- dev.off() 



==> Figures/FiguresOther/yaleCounts.m <==
close all;
outer = csvread('YaleCountsOuter.csv',1,0);
intra = csvread('YaleCountsIntra.csv',1,0);

X = linspace(0,0.02,40);
NO = hist(outer,X);
NI = hist(intra,X);

figure(1);
plot(X,NO,'r*');
hold on;
plot(X,NI,'b*');

csvwrite('YaleOuterIntra.csv',[NO;NI]');

==> Figures/FiguresSims/AmbientDimError.R <==
library(ggplot2)
library(scales)
library(tikzDevice)
#options(tz="CA")
distances = read.table("AmbientDimError.csv", header=TRUE, sep=",")
str(distances)

p = ggplot(distances) +
  geom_line(aes(x=1:length(WFSC),y=WFSC,colour="FSC (this paper)", linetype="FSC (this paper)"),size=2) +
  geom_line(aes(x=1:length(BDR),y=BDR,colour="BDR", linetype="BDR"),size=1 ) +
  geom_line(aes(x=1:length(SCC),y=SCC,colour="SCC",linetype = "SCC"),size=1, alpha=0) +
  geom_line(aes(x=1:length(SSC),y=SSC,colour="SSC",linetype = "SSC"),size=1) +
  geom_line(aes(x=1:length(LRR),y=LRR,colour="LRR",linetype = "LRR"),size=1, alpha=0) +
  geom_line(aes(x=1:length(LSR),y=LSR,colour="LSR",linetype = "LSR"),size=1, alpha=0) +
  geom_line(aes(x=1:length(S3C),y=S3C,colour="S3C",linetype = "S3C"),size=1, alpha=0) +
  geom_line(aes(x=1:length(LRSC),y=LRSC,colour="LRSC",linetype = "LRSC"),size=1, alpha=0) +
  geom_line(aes(x=1:length(SSC_EWZF),y=SSC_EWZF,colour="SSC(EWZF)",linetype = "SSC(EWZF)"),size=1) +
  geom_line(aes(x=1:length(Simplex),y=Simplex,colour="Mixture",linetype = "Mixture"),size=1) +
  geom_line(aes(x=1:length(GSSC),y=GSSC,colour="GSSC",linetype = "GSSC"),size=1) +
  geom_line(aes(x=1:length(EM),y=EM,colour="EM",linetype = "EM"),size=1) +
  geom_line(aes(x=1:length(LRMC_SSC),y=LRMC_SSC,colour="SSC(LRMC)",linetype = "SSC(LRMC)"),size=1) +
  geom_line(aes(x=1:length(Lift),y=Lift,colour="Lift",linetype = "Lift"),size=1) +
  geom_line(aes(x=1:length(L2G),y=L2G,colour="L2Graph",linetype = "L2Graph"),size=1, alpha=0) +
  geom_line(aes(x=1:length(iPursuit),y=iPursuit,colour="iPursuit",linetype = "iPursuit"),size=1, alpha=0) +
#Embelishments:
#scale_color_manual(name="", values=c("blue","gray","black")) + 
scale_x_continuous(name="Ambient Dimension", breaks=c(1,2,3,4,6,8,10,11), labels=c("6","10","20","30","50","70","90","100")) +
scale_y_continuous(name="", breaks=c(0.61,0.38,0.11) , labels=c("0.61","0.38","0.11")) +
ggtitle("")+
  scale_colour_manual(values=c("gray","black","blue","cyan","green","greenyellow","darkgreen","yellow",
                      "orange","red","goldenrod","magenta","purple","royalblue1","hotpink","aquamarine3"),
                      name="", breaks=c())+
  scale_linetype_manual(values=c(6,2,1,6,2,1,6,2,1,6,2,1,6,2,1,6),
                      name="", breaks=c())+
theme(
    legend.position = c(.75, .6),
    legend.background = element_rect(colour = "transparent", fill = alpha("red", 0)),
    legend.key = element_rect(colour = "transparent", fill = alpha("red", 0)),
    #text = element_text(size=10),
    plot.title = element_text(hjust=0.5, size=rel(.8)),
    legend.text = element_text(size=rel(.7)),
    axis.title.x = element_text(size=rel(.83)),
    axis.title.y = element_text(size=rel(.83)),
    axis.text.x = element_text(colour="grey", size=rel(.89), angle=0, hjust=.5, vjust=.5, face="plain"),
    axis.text.y = element_text(colour="grey", size=rel(.87), angle=90, hjust=.5, vjust=.5, face="plain"))
    

p

tikz(file = "AmbientDimError.tex", width=2.1, height=2)
p
endoffile <- dev.off() 




==> Figures/FiguresSims/ColumnsError.R <==
library(ggplot2)
library(scales)
library(tikzDevice)
#options(tz="CA")
distances = read.table("ColumnsError.csv", header=TRUE, sep=",")
str(distances)

p = ggplot(distances)  +
  geom_line(aes(x=1:length(WFSC),y=WFSC,colour="FSC (this paper)", linetype="FSC (this paper)"),size=2) +
  geom_line(aes(x=1:length(BDR),y=BDR,colour="BDR", linetype="BDR"),size=1 ) +
  geom_line(aes(x=1:length(SCC),y=SCC,colour="SCC",linetype = "SCC"),size=1, alpha=0) +
  geom_line(aes(x=1:length(SSC),y=SSC,colour="SSC",linetype = "SSC"),size=1) +
  geom_line(aes(x=1:length(LRR),y=LRR,colour="LRR",linetype = "LRR"),size=1, alpha=0) +
  geom_line(aes(x=1:length(LSR),y=LSR,colour="LSR",linetype = "LSR"),size=1, alpha=0) +
  geom_line(aes(x=1:length(S3C),y=S3C,colour="S3C",linetype = "S3C"),size=1, alpha=0) +
  geom_line(aes(x=1:length(LRSC),y=LRSC,colour="LRSC",linetype = "LRSC"),size=1, alpha=0) +
  geom_line(aes(x=1:length(SSC_EWZF),y=SSC_EWZF,colour="SSC(EWZF)",linetype = "SSC(EWZF)"),size=1) +
  geom_line(aes(x=1:length(Simplex),y=Simplex,colour="Mixture",linetype = "Mixture"),size=1) +
  geom_line(aes(x=1:length(GSSC),y=GSSC,colour="GSSC",linetype = "GSSC"),size=1) +
  geom_line(aes(x=1:length(EM),y=EM,colour="EM",linetype = "EM"),size=1) +
  geom_line(aes(x=1:length(LRMC_SSC),y=LRMC_SSC,colour="SSC(LRMC)",linetype = "SSC(LRMC)"),size=1, alpha=0) +
  geom_line(aes(x=1:length(Lift),y=Lift,colour="Lift",linetype = "Lift"),size=1, alpha=0) +
  geom_line(aes(x=1:length(L2G),y=L2G,colour="L2Graph",linetype = "L2Graph"),size=1, alpha=0) +
  geom_line(aes(x=1:length(iPursuit),y=iPursuit,colour="iPursuit",linetype = "iPursuit"),size=1, alpha=0) +
#Embelishments:
#scale_color_manual(name="", values=c("blue","gray","black")) + 
scale_x_continuous(name="Columns Per Subspace", breaks=c(1,2,3,4,5,6), labels=c("6","10","15","20","25","30")) +
scale_y_continuous(name="", breaks=c(0.02,0.005)) +
ggtitle("") +
  scale_colour_manual(values=c("gray","black","blue","cyan","green","greenyellow","darkgreen","yellow",
                      "orange","red","goldenrod","magenta","purple","royalblue1","hotpink","aquamarine3"),
                      name="", breaks=c())+
  scale_linetype_manual(values=c(6,2,1,6,2,1,6,2,1,6,2,1,6,2,1,6),
                      name="", breaks=c())+
theme(
    legend.position = c(.7, .7),
    legend.background = element_rect(colour = "transparent", fill = alpha("red", 0)),
    legend.key = element_rect(colour = "transparent", fill = alpha("red", 0)),
    #text = element_text(size=10),
    plot.title = element_text(hjust=0.5, size=rel(.8)),
    legend.text = element_text(size=rel(.7)),
    axis.title.x = element_text(size=rel(.83)),
    axis.title.y = element_text(size=rel(.83)),
    axis.text.x = element_text(colour="grey", size=rel(.89), angle=0, hjust=.5, vjust=.5, face="plain"),
    axis.text.y = element_text(colour="grey", size=rel(.87), angle=90, hjust=.5, vjust=.5, face="plain"))
    

p

tikz(file = "ColumnsError.tex", width=2.1, height=2)
p
endoffile <- dev.off() 



==> Figures/FiguresSims/LambdaClusters.R <==
library(ggplot2)
library(scales)
library(tikzDevice)
library(latex2exp)
#options(tz="CA")
distances = read.table("LambdaClusters.csv", header=TRUE, sep=",")
str(distances)

p = ggplot(distances) +
geom_line(aes(x=1:length(WFSC),y=WFSC,colour="FSC (this paper)", linetype="FSC (this paper)"),size=2) +
  geom_line(aes(x=1:length(BDR),y=BDR,colour="BDR", linetype="BDR"),size=1, alpha=0) +
  geom_line(aes(x=1:length(SCC),y=SCC,colour="SCC",linetype = "SCC"),size=1, alpha=0) +
  geom_line(aes(x=1:length(SSC),y=SSC,colour="SSC",linetype = "SSC"),size=1, alpha=0) +
  geom_line(aes(x=1:length(LRR),y=LRR,colour="LRR",linetype = "LRR"),size=1, alpha=0) +
  geom_line(aes(x=1:length(LSR),y=LSR,colour="LSR",linetype = "LSR"),size=1, alpha=0) +
  geom_line(aes(x=1:length(S3C),y=S3C,colour="S3C",linetype = "S3C"),size=1, alpha=0) +
  geom_line(aes(x=1:length(LRSC),y=LRSC,colour="LRSC",linetype = "LRSC"),size=1, alpha=0) +
  geom_line(aes(x=1:length(SSC_EWZF),y=SSC_EWZF,colour="SSC(EWZF)",linetype = "SSC(EWZF)"),size=1, alpha=0) +
  geom_line(aes(x=1:length(Simplex),y=Simplex,colour="Mixture",linetype = "Mixture"),size=1, alpha=0) +
  geom_line(aes(x=1:length(GSSC),y=GSSC,colour="GSSC",linetype = "GSSC"),size=1, alpha=0) +
  geom_line(aes(x=1:length(EM),y=EM,colour="EM",linetype = "EM"),size=1, alpha=0) +
  geom_line(aes(x=1:length(LRMC_SSC),y=LRMC_SSC,colour="SSC(LRMC)",linetype = "SSC(LRMC)"),size=1, alpha=0) +
  geom_line(aes(x=1:length(Lift),y=Lift,colour="Lift",linetype = "Lift"),size=1, alpha=0) +
  geom_line(aes(x=1:length(L2G),y=L2G,colour="L2Graph",linetype = "L2Graph"),size=1, alpha=0) +
  geom_line(aes(x=1:length(iPursuit),y=iPursuit,colour="iPursuit",linetype = "iPursuit"),size=1, alpha=0) +
#Embelishments:
#scale_color_manual(name="", values=c("blue","gray","black")) + 
scale_x_continuous(name="Parameter $\\lambda$", breaks=c(1,4,5,8,10), labels=c("1","$10^{-4}$","$10^{-5}$","$10^{-9}$","0")) +
scale_y_continuous(name="Produced Clusters", breaks=c(1,5,10,80), labels=c("1","5","10","80")) +
ggtitle("") +
  scale_colour_manual(values=c("gray","black","blue","cyan","green","greenyellow","darkgreen","yellow",
                      "orange","red","goldenrod","magenta","purple","royalblue1","hotpink","aquamarine3"),
                      name="", breaks=c("FSC (this paper)", "SSC(EWZF)", "SSC(LRMC)", "Lift", "EM"))+
  scale_linetype_manual(values=c(6,2,1,6,2,1,6,2,1,6,2,1,6,2,1,6),
                      name="", breaks=c("FSC (this paper)", "SSC(EWZF)", "SSC(LRMC)", "Lift", "EM"))+
theme(
    legend.position = c(.38, .67),
    legend.background = element_rect(colour = "transparent", fill = alpha("red", 0)),
    legend.key = element_rect(colour = "transparent", fill = alpha("red", 0)),
    #text = element_text(size=10),
    plot.title = element_text(hjust=0.5, size=rel(.8)),
    legend.text = element_text(size=rel(.7)),
    axis.title.x = element_text(size=rel(.83)),
    axis.title.y = element_text(size=rel(.83)),
    axis.text.x = element_text(colour="grey", size=rel(.89), angle=0, hjust=.5, vjust=.5, face="plain"),
    axis.text.y = element_text(colour="grey", size=rel(.87), angle=90, hjust=.5, vjust=.5, face="plain"))
    

p

tikz(file = "LambdaClusters.tex", width=2.1, height=2)
p
endoffile <- dev.off() 



==> Figures/FiguresSims/LambdaError.R <==
library(ggplot2)
library(scales)
library(tikzDevice)
library(latex2exp)
#options(tz="CA")
distances = read.table("LambdaError.csv", header=TRUE, sep=",")
str(distances)

p = ggplot(distances) +
#geom_line(aes(x=1:length(Best),y=Best,colour="Best in (a-i)"),size=1.5) +
geom_line(aes(x=1:length(WFSC),y=WFSC,colour="FSC (this paper)"),size=1.5) +
#Embelishments:
#scale_color_manual(name="", values=c("blue","gray","black")) + 
scale_x_continuous(name="Parameter $\\lambda$", breaks=c(1,7,17), labels=c("$10^{-5}$","$10^{-3}$","$10^{-1}$")) +
scale_y_continuous(name="Clustering Error", breaks=c(0.00,0.01,0.02,0.03,0.04), labels=c("0.00","0.01","0.02","0.03","0.04")) +
ggtitle("") +
  scale_colour_manual(values=c("blue"), name="asdf",
                      breaks=c("FC (this paper)"))+
theme(
    legend.position = c(.38, .31),
    legend.background = element_rect(colour = "transparent", fill = alpha("red", 0)),
    legend.key = element_rect(colour = "transparent", fill = alpha("red", 0)),
    #text = element_text(size=10),
    plot.title = element_text(hjust=0.5, size=rel(.8)),
    legend.text = element_text(size=rel(.9)),
    axis.title.x = element_text(size=rel(.83)),
    axis.title.y = element_text(size=rel(.83)),
    axis.text.x = element_text(colour="grey", size=rel(.89), angle=0, hjust=.5, vjust=.5, face="plain"),
    axis.text.y = element_text(colour="grey", size=rel(.87), angle=90, hjust=.5, vjust=.5, face="plain"))
    

p

tikz(file = "LambdaError.tex", width=2.1, height=2)
p
endoffile <- dev.off() 



==> Figures/FiguresSims/NoiseError.R <==
library(ggplot2)
library(scales)
library(tikzDevice)
#options(tz="CA")
distances = read.table("NoiseError.csv", header=TRUE, sep=",")
str(distances)

p = ggplot(distances) +
  geom_line(aes(x=1:length(WFSC),y=WFSC,colour="FSC (this paper)", linetype="FSC (this paper)"),size=2) +
  geom_line(aes(x=1:length(BDR),y=BDR,colour="BDR", linetype="BDR"),size=1 ) +
  geom_line(aes(x=1:length(SCC),y=SCC,colour="SCC",linetype = "SCC"),size=1, alpha=0) +
  geom_line(aes(x=1:length(SSC),y=SSC,colour="SSC",linetype = "SSC"),size=1) +
  geom_line(aes(x=1:length(LRR),y=LRR,colour="LRR",linetype = "LRR"),size=1, alpha=0) +
  geom_line(aes(x=1:length(LSR),y=LSR,colour="LSR",linetype = "LSR"),size=1, alpha=0) +
  geom_line(aes(x=1:length(S3C),y=S3C,colour="S3C",linetype = "S3C"),size=1, alpha=0) +
  geom_line(aes(x=1:length(LRSC),y=LRSC,colour="LRSC",linetype = "LRSC"),size=1, alpha=0) +
  geom_line(aes(x=1:length(SSC_EWZF),y=SSC_EWZF,colour="SSC(EWZF)",linetype = "SSC(EWZF)"),size=1) +
  geom_line(aes(x=1:length(Simplex),y=Simplex,colour="Mixture",linetype = "Mixture"),size=1) +
  geom_line(aes(x=1:length(GSSC),y=GSSC,colour="GSSC",linetype = "GSSC"),size=1) +
  geom_line(aes(x=1:length(EM),y=EM,colour="EM",linetype = "EM"),size=1) +
  geom_line(aes(x=1:length(LRMC_SSC),y=LRMC_SSC,colour="SSC(LRMC)",linetype = "SSC(LRMC)"),size=1) +
  geom_line(aes(x=1:length(Lift),y=Lift,colour="Lift",linetype = "Lift"),size=1, alpha=0) +
  geom_line(aes(x=1:length(L2G),y=L2G,colour="L2Graph",linetype = "L2Graph"),size=1, alpha=0) +
  geom_line(aes(x=1:length(iPursuit),y=iPursuit,colour="iPursuit",linetype = "iPursuit"),size=1, alpha=0) +
#Embelishments:
#scale_color_manual(name="", values=c("blue","gray","black")) + 
scale_x_continuous(name="Noise Level", breaks=c(1,3,5,7), labels=c("0.0001","0.001","0.01","0.1")) +
scale_y_continuous(name="Clustering Error", breaks=c(0.1,0.05,0)) +
ggtitle("") +
  scale_colour_manual(values=c("gray","black","blue","cyan","green","greenyellow","darkgreen","yellow",
                      "orange","red","goldenrod","magenta","purple","royalblue1","hotpink","aquamarine3"),
                      name="", breaks=c("LSR", "LRSC", "L2Graph", "SCC", "SSC", "S3C"))+
  scale_linetype_manual(values=c(6,2,1,6,2,1,6,2,1,6,2,1,6,2,1,6),
                      name="", breaks=c("LSR", "LRSC", "L2Graph", "SCC", "SSC", "S3C"))+
theme(
    legend.position = c(.265, .62),
    legend.background = element_rect(colour = "transparent", fill = alpha("red", 0)),
    legend.key = element_rect(colour = "transparent", fill = alpha("red", 0)),
    #text = element_text(size=10),
    plot.title = element_text(hjust=0.5, size=rel(.8)),
    legend.text = element_text(size=rel(.7)),
    axis.title.x = element_text(size=rel(.83)),
    axis.title.y = element_text(size=rel(.83)),
    axis.text.x = element_text(colour="grey", size=rel(.89), angle=0, hjust=.5, vjust=.5, face="plain"),
    axis.text.y = element_text(colour="grey", size=rel(.87), angle=90, hjust=.5, vjust=.5, face="plain"))
    

p

tikz(file = "NoiseError.tex", width=2.1, height=2)
p
endoffile <- dev.off() 



==> Figures/FiguresSims/NumSubError.R <==
library(ggplot2)
library(scales)
library(tikzDevice)
#options(tz="CA")
distances = read.table("NumSubError.csv", header=TRUE, sep=",")
str(distances)

p = ggplot(distances) +
  geom_line(aes(x=1:length(WFSC),y=WFSC,colour="FSC (this paper)", linetype="FSC (this paper)"),size=3) +
  geom_line(aes(x=1:length(BDR),y=BDR,colour="BDR", linetype="BDR"),size=1 ) +
  geom_line(aes(x=1:length(SCC),y=SCC,colour="SCC",linetype = "SCC"),size=1, alpha=0) +
  geom_line(aes(x=1:length(SSC),y=SSC,colour="SSC",linetype = "SSC"),size=1) +
  geom_line(aes(x=1:length(LRR),y=LRR,colour="LRR",linetype = "LRR"),size=1, alpha=0) +
  geom_line(aes(x=1:length(LSR),y=LSR,colour="LSR",linetype = "LSR"),size=1, alpha=0) +
  geom_line(aes(x=1:length(S3C),y=S3C,colour="S3C",linetype = "S3C"),size=1, alpha=0) +
  geom_line(aes(x=1:length(LRSC),y=LRSC,colour="LRSC",linetype = "LRSC"),size=1, alpha=0) +
  geom_line(aes(x=1:length(SSC_EWZF),y=SSC_EWZF,colour="SSC(EWZF)",linetype = "SSC(EWZF)"),size=1) +
  geom_line(aes(x=1:length(Simplex),y=Simplex,colour="Mixture",linetype = "Mixture"),size=1) +
  geom_line(aes(x=1:length(GSSC),y=GSSC,colour="GSSC",linetype = "GSSC"),size=1) +
  geom_line(aes(x=1:length(EM),y=EM,colour="EM",linetype = "EM"),size=1) +
  geom_line(aes(x=1:length(LRMC_SSC),y=LRMC_SSC,colour="SSC(LRMC)",linetype = "SSC(LRMC)"),size=1) +
  geom_line(aes(x=1:length(Lift),y=Lift,colour="Lift",linetype = "Lift"),size=1) +
  geom_line(aes(x=1:length(L2G),y=L2G,colour="L2Graph",linetype = "L2Graph"),size=1, alpha=0) +
  geom_line(aes(x=1:length(iPursuit),y=iPursuit,colour="iPursuit",linetype = "iPursuit"),size=1, alpha=0) +
#Embelishments:
#scale_color_manual(name="Clustering Error", values=c("blue","gray","black")) + 
scale_x_continuous(name="Number of Subspaces", breaks=c(1,2,3,4,5,6,7), labels=c("1","2","3","4","10","15","25")) +
scale_y_continuous(name="", breaks=c(-0.03,0,0.03)) +
#coord_cartesian(ylim = c(-.01, .06)) +
ggtitle("") +
  scale_colour_manual(values=c("gray","black","blue","cyan","green","greenyellow","darkgreen","yellow",
                      "orange","red","goldenrod","magenta","purple","royalblue1","hotpink","aquamarine3"),
                      name="", breaks=c())+
  scale_linetype_manual(values=c(6,2,1,6,2,1,6,2,1,6,2,1,6,2,1,6),
                      name="", breaks=c())+
  theme(
    legend.position = c(.38, .67),
    legend.background = element_rect(colour = "transparent", fill = alpha("red", 0)),
    legend.key = element_rect(colour = "transparent", fill = alpha("red", 0)),
    #text = element_text(size=10),
    plot.title = element_text(hjust=0.5, size=rel(.8)),
    legend.text = element_text(size=rel(.7)),
    axis.title.x = element_text(size=rel(.83)),
    axis.title.y = element_text(size=rel(.83)),
    axis.text.x = element_text(colour="grey", size=rel(.89), angle=0, hjust=.5, vjust=.5, face="plain"),
    axis.text.y = element_text(colour="grey", size=rel(.87), angle=90, hjust=.5, vjust=.5, face="plain"))
    

p

tikz(file = "NumSubError.tex", width=2.1, height=2)
p
endoffile <- dev.off() 



==> Figures/FiguresSims/SamplingError20.R <==
library(ggplot2)
library(scales)
library(tikzDevice)
#options(tz="CA")
distances = read.table("SamplingError20.csv", header=TRUE, sep=",")
str(distances)

p = ggplot(distances)  +
  geom_line(aes(x=MissingData,y=FSC,colour="FSC (this paper)", linetype="FSC (this paper)"),size=2) +
  geom_line(aes(x=MissingData,y=BDR,colour="BDR", linetype="BDR"),size=1, alpha=0 ) +
  geom_line(aes(x=MissingData,y=SCC,colour="SCC",linetype = "SCC"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=SSC,colour="SSC",linetype = "SSC"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=LRR,colour="LRR",linetype = "LRR"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=LSR,colour="LSR",linetype = "LSR"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=S3C,colour="S3C",linetype = "S3C"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=LRSC,colour="LRSC",linetype = "LRSC"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=SSC_EWZF,colour="SSC(EWZF)",linetype = "SSC(EWZF)"),size=1) +
  geom_line(aes(x=MissingData,y=Simplex,colour="Mixture",linetype = "Mixture"),size=1) +
  geom_line(aes(x=MissingData,y=GSSC,colour="GSSC",linetype = "GSSC"),size=1) +
  geom_line(aes(x=MissingData,y=EM,colour="EM",linetype = "EM"),size=1) +
  geom_line(aes(x=MissingData,y=LRMC_SSC,colour="SSC(LRMC)",linetype = "SSC(LRMC)"),size=1) +
  geom_line(aes(x=MissingData,y=Lift,colour="Lift",linetype = "Lift"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=L2G,colour="L2Graph",linetype = "L2Graph"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=iPursuit,colour="iPursuit",linetype = "iPursuit"),size=1, alpha=0) +
#Embelishments:
#scale_color_manual(name="", values=c("blue","gray","black")) + 
scale_x_continuous(name="\\underline{\\textbf{MISSING DATA}}", breaks=c(.3,.4,.5,.6,.7,.8,.9,1), labels=c(".3",".4",".5",".6",".7",".8",".9",".94")) +
scale_y_continuous(name="", breaks=c(0.8,0.6,0.4,0.2,0)) +
ggtitle("$(n_k=20)$") +
  scale_colour_manual(values=c("gray","black","blue","cyan","green","greenyellow","darkgreen","yellow",
                      "orange","red","goldenrod","magenta","purple","royalblue1","hotpink","aquamarine3"),
                      name="", breaks=c())+
  scale_linetype_manual(values=c(6,2,1,6,2,1,6,2,1,6,2,1,6,2,1,6),
                      name="", breaks=c())+
theme(
    legend.position = c(.87, .87),
    legend.background = element_rect(colour = "transparent", fill = alpha("red", 0)),
    legend.key = element_rect(colour = "transparent", fill = alpha("red", 0)),
    #text = element_text(size=10),
    plot.title = element_text(hjust=0.5, size=rel(.8)),
    legend.text = element_text(size=rel(.7)),
    axis.title.x = element_text(size=rel(1.1)),
    axis.title.y = element_text(size=rel(.83)),
    axis.text.x = element_text(colour="grey", size=rel(.89), angle=0, hjust=.5, vjust=.5, face="plain"),
    axis.text.y = element_text(colour="grey", size=rel(.87), angle=90, hjust=.5, vjust=.5, face="plain"))
    

p

tikz(file = "SamplingError20.tex", width=2.1, height=2)
p
endoffile <- dev.off() 



==> Figures/FiguresSims/SamplingError50.R <==
library(ggplot2)
library(scales)
library(tikzDevice)
#options(tz="CA")
distances = read.table("SamplingError50.csv", header=TRUE, sep=",")
str(distances)

p = ggplot(distances) +
  geom_line(aes(x=MissingData,y=FSC,colour="FSC (this paper)", linetype="FSC (this paper)"),size=2) + #3
  geom_line(aes(x=MissingData,y=BDR,colour="BDR", linetype="BDR"),size=1, alpha=0 ) +
  geom_line(aes(x=MissingData,y=SCC,colour="SCC",linetype = "SCC"),size=1, alpha=0) + #13
  geom_line(aes(x=MissingData,y=SSC,colour="SSC",linetype = "SSC"),size=1, alpha=1) + #14
  geom_line(aes(x=MissingData,y=LRR,colour="LRR",linetype = "LRR"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=LSR,colour="LSR",linetype = "LSR"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=S3C,colour="S3C",linetype = "S3C"),size=1, alpha=0) + #12
  geom_line(aes(x=MissingData,y=LRSC,colour="LRSC",linetype = "LRSC"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=SSC_EWZF,colour="SSC(EWZF)",linetype = "SSC(EWZF)"),size=1) +
  geom_line(aes(x=MissingData,y=Simplex,colour="Mixture",linetype = "Mixture"),size=1) +
  geom_line(aes(x=MissingData,y=GSSC,colour="GSSC",linetype = "GSSC"),size=1) +
  geom_line(aes(x=MissingData,y=EM,colour="EM",linetype = "EM"),size=1) +
  geom_line(aes(x=MissingData,y=LRMC_SSC,colour="SSC(LRMC)",linetype = "SSC(LRMC)"),size=1) +
  geom_line(aes(x=MissingData,y=Lift,colour="Lift",linetype = "Lift"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=L2G,colour="L2Graph",linetype = "L2Graph"),size=1, alpha=0) +
  geom_line(aes(x=MissingData,y=iPursuit,colour="iPursuit",linetype = "iPursuit"),size=1, alpha=0) +
#Embelishments:
#scale_color_manual(name="", values=c("blue","gray","black")) + 
scale_x_continuous(name="\\underline{\\textbf{MISSING DATA}}", breaks=c(.3,.4,.5,.6,.7,.8,.9,1), labels=c(".3",".4",".5",".6",".7",".8",".9",".94")) +
scale_y_continuous(name="", breaks=c(0.8,0.6,0.4,0.2,0)) +
ggtitle("($n_k=50$)")  +

  scale_colour_manual(values=c("gray","black","blue","cyan","green","greenyellow","darkgreen","yellow",
                      "orange","red","goldenrod","magenta","purple","royalblue1","hotpink","aquamarine3"),
                      name="", breaks=c())+
  scale_linetype_manual(values=c(6,2,1,6,2,1,6,2,1,6,2,1,6,2,1,6),
                      name="", breaks=c())+
theme(
    legend.position = c(.225, .71),
    legend.background = element_rect(colour = "transparent", fill = alpha("red", 0)),
    legend.key = element_rect(colour = "transparent", fill = alpha("red", 0)),
    #text = element_text(size=10),
    plot.title = element_text(hjust=0.5, size=rel(.8)),
    legend.text = element_text(size=rel(.7)),
    axis.title.x = element_text(size=rel(1.1)),
    axis.title.y = element_text(size=rel(.83)),
    axis.text.x = element_text(colour="grey", size=rel(.89), angle=0, hjust=.5, vjust=.5, face="plain"),
    axis.text.y = element_text(colour="grey", size=rel(.87), angle=90, hjust=.5, vjust=.5, face="plain"))
    

p

tikz(file = "SamplingError50.tex", width=2.1, height=2)
p
endoffile <- dev.off() 



==> Figures/FiguresSims/SubDimError.R <==
library(ggplot2)
library(scales)
library(tikzDevice)
#options(tz="CA")
distances = read.table("SubDimError.csv", header=TRUE, sep=",")
str(distances)

p = ggplot(distances)  +
  geom_line(aes(x=1:length(WFSC),y=WFSC,colour="FSC (this paper)", linetype="FSC (this paper)"),size=2) +
  geom_line(aes(x=1:length(BDR),y=BDR,colour="BDR", linetype="BDR"),size=1 ) +
  geom_line(aes(x=1:length(SCC),y=SCC,colour="SCC",linetype = "SCC"),size=1, alpha=0) +
  geom_line(aes(x=1:length(SSC),y=SSC,colour="SSC",linetype = "SSC"),size=1) +
  geom_line(aes(x=1:length(LRR),y=LRR,colour="LRR",linetype = "LRR"),size=1, alpha=0) +
  geom_line(aes(x=1:length(LSR),y=LSR,colour="LSR",linetype = "LSR"),size=1, alpha=0) +
  geom_line(aes(x=1:length(S3C),y=S3C,colour="S3C",linetype = "S3C"),size=1, alpha=0) +
  geom_line(aes(x=1:length(LRSC),y=LRSC,colour="LRSC",linetype = "LRSC"),size=1, alpha=0) +
  geom_line(aes(x=1:length(SSC_EWZF),y=SSC_EWZF,colour="SSC(EWZF)",linetype = "SSC(EWZF)"),size=1) +
  geom_line(aes(x=1:length(Simplex),y=Simplex,colour="Mixture",linetype = "Mixture"),size=1) +
  geom_line(aes(x=1:length(GSSC),y=GSSC,colour="GSSC",linetype = "GSSC"),size=1) +
  geom_line(aes(x=1:length(EM),y=EM,colour="EM",linetype = "EM"),size=1) +
  geom_line(aes(x=1:length(LRMC_SSC),y=LRMC_SSC,colour="SSC(LRMC)",linetype = "SSC(LRMC)"),size=1) +
  geom_line(aes(x=1:length(Lift),y=Lift,colour="Lift",linetype = "Lift"),size=1, alpha=0) +
  geom_line(aes(x=1:length(L2G),y=L2G,colour="L2Graph",linetype = "L2Graph"),size=1, alpha=0) +
  geom_line(aes(x=1:length(iPursuit),y=iPursuit,colour="iPursuit",linetype = "iPursuit"),size=1, alpha=0) +
#Embelishments:
#scale_color_manual(name="", values=c("blue","gray","black")) + 
scale_x_continuous(name="Subspaces' Dimension", breaks=c(1,2,3,4,5,6), labels=c("1","5","10","20","30","50")) +
scale_y_continuous(name="Clustering Error", breaks=c(0.66,0.44,0.22,0) , labels=c("0.66","0.44","0.22","0.0")) +
ggtitle("") +
  scale_colour_manual(values=c("gray","black","blue","cyan","green","greenyellow","darkgreen","yellow",
                      "orange","red","goldenrod","magenta","purple","royalblue1","hotpink","aquamarine3"),
                      name="", breaks=c( "GSSC", "Mixture", "BDR", "iPursuit", "LRR"))+
  scale_linetype_manual(values=c(6,2,1,6,2,1,6,2,1,6,2,1,6,2,1,6),
                      name="", breaks=c( "GSSC", "Mixture", "BDR", "iPursuit", "LRR"))+
theme(
    legend.position = c(.25, .65),
    legend.background = element_rect(colour = "transparent", fill = alpha("red", 0)),
    legend.key = element_rect(colour = "transparent", fill = alpha("red", 0)),
    #text = element_text(size=10),
    plot.title = element_text(hjust=0.5, size=rel(.8)),
    legend.text = element_text(size=rel(.7)),
    axis.title.x = element_text(size=rel(.83)),
    axis.title.y = element_text(size=rel(.83)),
    axis.text.x = element_text(colour="grey", size=rel(.89), angle=0, hjust=.5, vjust=.5, face="plain"),
    axis.text.y = element_text(colour="grey", size=rel(.87), angle=90, hjust=.5, vjust=.5, face="plain"))
    

p

tikz(file = "SubDimError.tex", width=2.1, height=2)
p
endoffile <- dev.off() 



